BubbleMap: Privilege Mapping for Behavior-based Implicit Authentication Systems

Leveraging users' behavioral data sampled by various sensors during the identification process, implicit authentication (IA) relieves users from explicit actions such as remembering and entering passwords. Various IA schemes have been proposed based on different behavioral and contextual features such as gait, touch, and GPS. However, existing IA schemes suffer from false positives, i.e., falsely accepting an adversary, and false negatives, i.e., falsely rejecting the legitimate user due to users' behavior change and noise. To deal with this problem, we propose BubbleMap (BMap), a framework that can be seamlessly incorporated into any existing IA system to balance between security (reducing false positives) and usability (reducing false negatives) as well as reducing the equal error rate (EER). To evaluate the proposed framework, we implemented BMap on five state-of-the-art IA systems. We also conducted an experiment in a real-world environment from 2016 to 2020. Most of the experimental results show that BMap can greatly enhance the IA schemes' performances in terms of the EER, security, and usability, with a small amount of penalty on energy consumption.

==> BatteryUsageInPMap.m <==
clf;

x = 1:1:4;
y = [0.7 0.05 0.12 0.12]; 
err = [0.1 0.2 0.1 0.2];
errorbar(x,y,err)

hold on
x1 = 1:1:4;
y1 = [1.1 0.05 0.11 0.12]; 
err1 = [0.1 0.1 0.3 0.2];
errorbar(x1,y1,err1,'-.r*')

x1 = 1:1:4;
y1 = [0.35 0.1 0.23 0.21]; 
err1 = [0.1 0.1 0.1 0.2];
errorbar(x1,y1,err1,'--bo')

x1 = 1:1:4;
y1 = [1.0 0.1 0.21 0.11]; 
err1 = [0.1 0.2 0.2 0.1];
errorbar(x1,y1,err1,':ks')


    
legend('Shi-PMap','Multi-Sensor-PMap','Gait-PMap','SilentSense-PMap')
xlabel('Stages','FontSize',14);
xticks(1:1:4)
ylabel('Percentage (%)','FontSize',14);
set(gca,'fontsize', 14,'XTickLabel',{'Data Trans.', 'Init. Mapping', 'P. Mov.', 'D. Exp.'},'XLim',[0.9 4.1],'YLim',[0 1.5]);

==> BatteryUsageOriginalSchemes.m <==
clf;

x = 1:1:4;
y = [36 21 9 6]; 
err = [6 4 2 1];
errorbar(x,y,err)

hold on
x1 = 1:1:4;
y1 = [36.5 21 9 5]; 
err1 = [5 4 2 1];
errorbar(x1,y1,err1,'-.r*')

a=sum(y1)/sum(y)*100;
    
legend('Original Schemes','PMap')
xlabel('Data Exporting Frequency (samples)','FontSize',14);
xticks(1:1:4)
ylabel('Working Hours (hrs)','FontSize',14);
set(gca,'fontsize', 14,'XTickLabel',{5000, 2500, 1250, 625},'XLim',[0.9 4.1],'YLim',[0 55]);

==> CaseStudy1.m <==
%% case study legitimate user

%% Preparing the dataset, the condition for the FN, FP is to check whether or not
%the current user being legitimate user.
%  Data1=TestingScript('D:\LDA Training and Testing\FriendandFamily\User01.csv',',');
%  Data2=TestingScript('D:\LDA Training and Testing\FriendandFamily\User04.csv',',');

%% Initialization
% Remote machine in hydra26;
clear
Legitimate=1;
%initilization
Illegitimate=0;
SumLevelbin_la=zeros(4,2);
%AveLevelbin_la=zeros(4,2);
%the first person
% first=5;
first=2;
%the last person
% last=10;
last=10;
%Percentage of the dataset for training and testing
perc=0.09;
% Dataset location
%Directory='./Dataset/';
Directory='D:/LDA Training and Testing/FriendandFamily/';

%% Calculate pdf of legitimate user propotion for different confidence region
D={sprintf('fa10-01-%02d', Legitimate)};
Fn={sprintf('User%02d', Legitimate)};
for Illegitimate=first:last
    D=[D,sprintf('fa10-01-%02d', Illegitimate)];
    Fn=[Fn,sprintf('User%02d', Illegitimate)];
end
% D={'fa10-01-01','fa10-01-02','fa10-01-03','fa10-01-04','fa10-01-05'};
% Fn={'User01','User02','User03','User04','User05'};
SelectedColumn=[1,16,17,18,19,20,22,23];
[f_l,xi_l,f_a,xi_a]=LevelRule3(D,SelectedColumn,Fn,Directory);

% one vs all test
for Illegitimate=first:last
    % Used for remote machine (Hydra utk)
    Data1=TestingScript(strcat(Directory,sprintf('User%02d.csv', Legitimate)),',');
    Data2=TestingScript(strcat(Directory,sprintf('User%02d.csv', Illegitimate)),',');
    
    % Used for local machine
    %Data1=TestingScript(sprintf('D:/LDA Training and Testing/FriendandFamily/User%02d.csv', Legitimate),',');
    %Data2=TestingScript(sprintf('D:/LDA Training and Testing/FriendandFamily/User%02d.csv', Illegitimate),',');
    
    
    Col=[2,3,4,5,6,7];
    reference=Data1(:,SelectedColumn);
    reference(any(cellfun(@isempty,reference(:,Col)),2), : ) = [];
    current=Data2(:,SelectedColumn);
    current(any(cellfun(@isempty,current(:,Col)),2), : ) = [];  
    
    inrange=0;
    outrange=0;
    %Due to the time consumption, we only consider parts of dataset
    reference=reference(1:floor(size(reference,1)*perc),:); %the proportion of the legitimate data
    current=current(1:floor(size(current,1)*perc),:); %the proportion of the illegitimate data
    CombinedData=cat(1,reference(:,Col),current(:,Col));
    label=cat(1,reference(:,1),current(:,1));
    %CombinedData=cellfun(@str2double,CombinedData);
    CombinedData=cellfun(@str2double,CombinedData);
    %     for i=1:1000
    %         i
    %       cell2mat(CombinedData(i,:));
    %
    %     end
    %
    %Draw the Scatter graph - overview of the dataset
    fp=size(reference,1);
    sp=size(current,1);
    % scatter(CombinedData(1:fp,1),CombinedData(1:fp,2),'g','d');
    % hold on
    % scatter(CombinedData(fp:(fp+sp),1),CombinedData(fp:(fp+sp),2),'r','+');
    
    
    Accuracyd=zeros();
    Accuracy=zeros();
    
    % trim the label
    for ii=1:size(label)
        label(ii)=regexprep(label(ii),'\s\w*-\w*-\w*\s[\w*\:]*','');
    end
    
    % Keeping the first row as the reference - this will guarantee the
    % correctness of the evaluation result.
    first_label=label(1);
    
    % SHUFFLE OBSERVATIONS
    shuffleIdx = randperm(size(CombinedData,1));
    CombinedData = CombinedData(shuffleIdx,:);
    
    CombinedData = cat(1,cellfun(@str2double,reference(1,Col)),CombinedData);
    CombinedDataCopy=CombinedData;
    label = label(shuffleIdx);
    label=cat(1,first_label,label);
    labelCopy=label;
    %Outer loop indicator j
    j=0;
    k=0;
    firstset=200;
    % kmin=min(CombinedData(:,1));
    % kmax=max(CombinedData(:,1));
    % kmedian=median(CombinedData(:,1));
    Levelbin_all=zeros(1,2);
    % release unused memory
    varlist = {'Data1','Data2'};
    clear(varlist{:});
    
    
    %%  Select the points less than k and feed into the SVM model for training
    %   from min to max, the data points are sent to the model iteratively.
    %   for k=(kmedian-kmin)*0.001:(kmedian-kmin)*0.0003:kmax
    for k=firstset:(size(CombinedData,1)-firstset)*0.01:size(CombinedData,1)
        % release unused memory
        varlist_k = {'CVSVMModel','ScoreCVSVMModel'};
        clear(varlist_k{:});
        % k=size(CombinedData,1);
        j=j+1;
        % Filter out the unseperable data
        CombinedData=CombinedDataCopy;
        label=labelCopy;
        
        CombinedData_sub=CombinedData(1:floor(k),:);
        label_sub=label(1:floor(k),:);
        
        %     ind=find(any(CombinedData(:,1)>k,2));
        %     CombinedData(ind,:)=[];
        %     label(ind,:)=[];
        
        rng(1) % For reproducibility
        CVSVMModel = fitcsvm(CombinedData_sub,label_sub,'Holdout',0.2,'Standardize',true,...
            'ClassNames',{sprintf('fa10-01-%02d', Legitimate),sprintf('fa10-01-%02d', Illegitimate)});%need change if data is selected from different persons
        
        ScoreCVSVMModel = fitSVMPosterior(CVSVMModel);
        [~,OOSPostProbs] = kfoldPredict(ScoreCVSVMModel);
        indx = ~isnan(OOSPostProbs(:,2));
        hoObs = find(indx); % Holdout observation numbers
        OOSPostProbs = [hoObs, OOSPostProbs(indx,2)];
        % table(OOSPostProbs(:,1),OOSPostProbs(:,2),...
        %     'VariableNames',{'ObservationIndex','PosteriorProbability'})
        effectiveLabel=label_sub(indx,1);
        %Result=cat(2,effectiveLabel,OOSPostProbs);
        
        %calculate the FP, FN for traditional probabilitySVM
        FP=0;FN=0;
        setSize=size(effectiveLabel,1);
        for iset=1:setSize
            if(strcmp(effectiveLabel(iset),sprintf('fa10-01-%02d', Legitimate)))
                if(OOSPostProbs(iset,2)>=0.5)
                    FN=FN+1;
                end
            else
                if(OOSPostProbs(iset,2)<0.5)
                    FP=FP+1;
                end
            end
        end
        
        FP_o(j)=FP;
        FN_o(j)=FN;
        
        % Accuracy of SVM
        Accuracy(j)=(setSize-FP-FN)/setSize;
        
        %% Define the levels and the rule for each levels
        %-------------------------Fian Grain Privilege Measurement-----------------
        
        CurrentLev=ones(setSize,1);
        levelAdjustment=0;
        % levelAdjustment_a=0;
        % levelAdjustment_l=0;
        levelAdjustment_a=0;
        levelAdjustment_l=0;
        FPd=0;
        FNd=0;
        FPdk=0;
        FNdk=0;
        %Accuracyd=0;
        leveltemp=0;
        leveltemp_a=0;
        leveltemp_l=0;
        legitimateUserCount=0;
        AdversaryCount=0;
        
        
        Levels=4;
        %                  <-|->:   median
        level_ranges=[0.2 0.6 0.4];
        
        Step=10;
        
        
        Levelbin=zeros(Levels,2);
        Levelbin_la=zeros(Levels,2);
        
        %find mean of the results
        med(j)=median(OOSPostProbs(:,2));
        maxx(j)=max(OOSPostProbs(:,2));
        minn(j)=min(OOSPostProbs(:,2));
        direction_l=med(j);
        direction_a=med(j);
        
        %Kalman Filter Parameter
        scale_parameter=100;
        measurement_noise=0.2;
        dt = 1;
        A = [1 dt; 0 1] ;
        B = [dt^2/2; dt];
        C = [1 0];
        Q = [0;0];
        Q_estimate_l = Q;
        Q_estimate_a = Q;
        process_noise_magnitude_l=0.1;
        process_noise_magnitude_a=0.1;
        kal_level_ranges=zeros(Levels-1,1)';
        kal_rule=zeros(Levels,1)';
        kal_CurrentLev_l=CurrentLev;
        kal_CurrentLev_a=CurrentLev;
        fi=0.3;
        
        PreviousLevel=1;
        PreviousLevel_l=1;
        PreviousLevel_a=1;
        AccumulativeStep=0;
        AccumulativeStep_l=0;
        AccumulativeStep_a=0;
        
        nl_i=0;
        na_i=0;
        
        % Initializing the levels preparing for using Kalman filter
        
        
        %% use only dynamic level
        % Looping through the dataset which contains a single testing
        % point's data.
        for ii=1:setSize
            % Calculate effective step
            ra_t=OOSPostProbs(ii,2); %test value
            ra_f=floor(ra_t*10)*10+1;
            ra_c=ceil(ra_t*10)*10;
            p_r_l=trapz(xi_l(ra_f:ra_c),f_l(ra_f:ra_c));
            p_r_a=trapz(xi_a(ra_f:ra_c),f_a(ra_f:ra_c));
            if(p_r_l==0||p_r_a==0)
                % Not enough data
                continue
            end
            efs_l=Step*(p_r_l/p_r_a);
            efs_a=Step*(p_r_a/p_r_l);
            
            if(OOSPostProbs(ii,2)<=med(j))
                %legitimate user, move privilege level upward (-1)
                levelAdjustment=(-1)*Step*efs_l;
            else
                %illegitimate user, move privilege level downward (+1)
                levelAdjustment=(+1)*Step*efs_a;
            end
            
            AccumulativeStep=AccumulativeStep+levelAdjustment;
            % Calculate accumulative level adjustment for the current step
            
            if(floor(AccumulativeStep)==0)
                % Do nothing
            else
                % leveltemp stores the new levels calculated from level adjustment
                % based on the previous level
                leveltemp=floor(PreviousLevel+AccumulativeStep);
                %Preclude the invalid levels
                if(leveltemp<1)
                    CurrentLev(ii)=1;
                elseif(leveltemp>Levels)
                    CurrentLev(ii)=Levels;
                else
                    CurrentLev(ii)=leveltemp;
                end
                PreviousLevel=CurrentLev(ii);
                AccumulativeStep=0;
            end
            
            %Test the accuracy of pure level system
            if(strcmp(effectiveLabel(ii),sprintf('fa10-01-%02d', Legitimate)))
                if(CurrentLev(ii)>(Levels/2+1))
                    FNd=FNd+1;
                end
            else
                if(CurrentLev(ii)<Levels/2)
                    FPd=FPd+1;
                end
            end
            
            %Measuring how many data points in the different levels for the
            %non-adaptive method
            if(strcmp(effectiveLabel(ii),sprintf('fa10-01-%02d', Legitimate)))
                %Legitimate user measurement
                Levelbin(CurrentLev(ii),1)=Levelbin(CurrentLev(ii),1)+1;
            else
                %Illegitimate user measurement
                Levelbin(CurrentLev(ii),2)=Levelbin(CurrentLev(ii),2)+1;
            end
            
            % Levelbin_all is used for logging purpose
            %             Levelbin_all=cat(1,Levelbin_all,Levelbin);
            %             FPd_o(j)=FPd;
            %             FNd_o(j)=FNd;
            %             Accuracyd(j)=(setSize-FPd-FNd)/setSize;
            %dscatter(OOSPostProbs(:,2),OOSPostProbs(:,2))
            % Display results
            %             z(j,:)=[FP_o(j),FN_o(j),FPd_o(j),FNd_o(j)];
            
            %if(k==size(CombinedData,1))
            
            %% use Kalman filter
            % The Kalman Filter mapping process is describing in the belowing,
            % for legitimate user, it uses kal_level_ranges_l as level ranges,
            % for illegitimate user, it uses kal_level_ranges_a as level
            % ranges.
            if(strcmp(effectiveLabel(ii),'fa10-01-01'))
                
                
                if(OOSPostProbs(ii,2)<=direction_l)
                    %legitimate user, move privilege level upward (-1)
                    levelAdjustment_l=(-1)*Step*efs_l;
                else
                    %illegitimate user, move privilege level downward (+1)
                    levelAdjustment_l=(+1)*Step*efs_a;
                end
                
                % Level Adjustment for Kalman filter
                AccumulativeStep_l=AccumulativeStep_l+levelAdjustment_l;
                % Calculate accumulative level adjustment for the current step
                
                if(floor(AccumulativeStep_l)==0)
                    % Do nothing
                else
                    % leveltemp stores the new levels calculated from level adjustment
                    % based on the previous level
                    leveltemp_l=floor(PreviousLevel_l+AccumulativeStep_l);
                    %Preclude the invalid levels
                    if(leveltemp_l<1)
                        kal_CurrentLev_l(ii)=1;
                    elseif(leveltemp_l>Levels)
                        kal_CurrentLev_l(ii)=Levels;
                    else
                        kal_CurrentLev_l(ii)=leveltemp_l;
                    end
                    PreviousLevel_l=kal_CurrentLev_l(ii);
                    AccumulativeStep_l=0;
                end
                
                % Level Adjustment for Kalman filter process
                
                %For legitimate user, calcualte the number of times the user being mapped to each level
                Levelbin_la(kal_CurrentLev_l(ii),1)=Levelbin_la(kal_CurrentLev_l(ii),1)+1;
                if(kal_CurrentLev_l(ii)>=(Levels/2))
                    FNdk=FNdk+1;
                else
                    nl_i=nl_i+1;
                end
            else
                % Dividing the dataset to one subset which only contains
                % illegitimate users' data.
                
                if(OOSPostProbs(ii,2)<=direction_a)
                    %legitimate user, move privilege level upward (-1)
                    levelAdjustment_a=(-1)*Step*efs_l;
                else
                    %illegitimate user, move privilege level downward (+1)
                    levelAdjustment_a=(+1)*Step*efs_a;
                end
                
                % Level Adjustment for Kalman filter
                AccumulativeStep_a=AccumulativeStep_a+levelAdjustment_a;
                % Calculate accumulative level adjustment for the current step
                
                if(floor(AccumulativeStep_a)==0)
                    % Do nothing
                else
                    % leveltemp stores the new levels calculated from level adjustment
                    % based on the previous level
                    leveltemp_a=floor(PreviousLevel_a+AccumulativeStep_a);
                    %Preclude the invalid levels
                    if(leveltemp_a<1)
                        kal_CurrentLev_a(ii)=1;
                    elseif(leveltemp_a>Levels)
                        kal_CurrentLev_a(ii)=Levels;
                    else
                        kal_CurrentLev_a(ii)=leveltemp_a;
                    end
                    PreviousLevel_a=kal_CurrentLev_a(ii);
                    AccumulativeStep_a=0;
                end
                
                % Level Adjustment for Kalman filter process
                
                %For illegitimate user, calcualte the number of times the user being mapped to each level
                Levelbin_la(kal_CurrentLev_a(ii),2)=Levelbin_la(kal_CurrentLev_a(ii),2)+1;
                if(kal_CurrentLev_a(ii)<Levels/2)
                    FPdk=FPdk+1;
                else
                    na_i=na_i+1;
                end
            end
            
            % Calculate weight parameter used in direction decision model
            W_1=(nl_i+na_i)/ii;
            if(W_1==0)
                continue
            end
            
            % Kalman filter core
            if(strcmp(effectiveLabel(ii),sprintf('fa10-01-%02d', Legitimate)))
                
                % If system mistakenly classifies current user as
                % illegitimate
                if(kal_CurrentLev_l(ii)>=(Levels/2+1))
                    % Calculate Ul
                    Ul=kal_CurrentLev_l(ii)*OOSPostProbs(ii,2)/W_1+0.001;
                    D_floor=floor(direction_l*10)*10+1;
                    if(D_floor==1)
                        D_floor=2;
                    end
                    Ul_bar=Ul*trapz(xi_a(1:D_floor),f_a(1:D_floor))+fi;
                    Ul=Ul-Ul_bar;
                    Ul=Ul/scale_parameter;
                    
                    %if input a correct psw
                    Ezl = (measurement_noise)^2; % the measurement covarience
                    Exl = process_noise_magnitude_l^2 * [dt^4/4 dt^3/2; dt^3/2 dt^2];
                    Pl = Exl;
                    % Ul = Levels/scale_parameter; % define level expansion magnitude
                    % Predict next state of the level expantion rate with the last state and predicted motion.
                    Q_estimate_l = A * Q_estimate_l + B * Ul;
                    Pl = A * Pl * A' + Exl;
                    % Kalman Gain
                    K_l = Pl*C'*inv(C*Pl*C'+Ezl);
                    %Level expansion measurement
                    Q_exp_meas_l=kal_CurrentLev_l(ii)/scale_parameter;
                    Q_estimate_l = Q_estimate_l + K_l * (Q_exp_meas_l - C * Q_estimate_l);
                    Pl = (eye(2)-K_l*C)*Pl;
                    
                    if(direction_l+Q_estimate_l(1)>=maxx(j))
                        % Define the upper bound
                        direction_l=maxx(j)-0.01;
                    else
                        % Move right, if input a correct psw
                        direction_l=direction_l+Q_estimate_l(1) 
                    end
                    
                    
                else
                    % Correction decision, accumulate time
                    % dt=dt+dt;
                end
            elseif(~strcmp(effectiveLabel(ii),sprintf('fa10-01-%02d', Legitimate)))
                % If system mistakenly classifies current user as
                % legitimate user. (The current user input correct psw.)
                if(kal_CurrentLev_a(ii)<=(Levels/2))
                    
                    
                    % Calculate Ua
                    Ua=(1-OOSPostProbs(ii,2))/(kal_CurrentLev_a(ii)*W_1)+0.001;
                    D_floor=floor(direction_a*10)*10+1;
                    if(D_floor==100)
                        D_floor=99;
                    end
                    Ua_bar=Ua*trapz(xi_l(D_floor:end),f_l(D_floor:end))+fi;
                    Ua=Ua-Ua_bar;
                    Ua=Ua/scale_parameter;
                    
                    %if input a wrong psw
                    Eza = (measurement_noise)^2; % the measurement covarience
                    Exa = process_noise_magnitude_a^2 * [dt^4/4 dt^3/2; dt^3/2 dt^2];
                    Pa = Exa;
                    % Ua = Levels/scale_parameter; % define level expantion magnitude
                    % Predict next state of the level expantion rate with the last state and predicted motion.
                    Q_estimate_a = A * Q_estimate_a + B * Ua;
                    Pa = A * Pa * A' + Exa;
                    % Kalman Gain
                    K_a = Pa*C'*inv(C*Pa*C'+Eza);
                    %Level expansion measurement
                    Q_exp_meas_a=(Levels-kal_CurrentLev_a(ii))/scale_parameter;
                    Q_estimate_a = Q_estimate_a + K_a * (Q_exp_meas_a - C * Q_estimate_a);
                    Pa =  (eye(2)-K_a*C)*Pa;
                    
                    if(direction_a-Q_estimate_a(1)<=minn(j))
                        % Define the upper bound
                        direction_a=minn(j)+0.01;
                    else
                        % Move right, if input a correct psw
                        direction_a=direction_a-Q_estimate_a(1)
                    end
                    
                else
                    % Correction decision, accumulate time
                    % dt=dt+dt;
                end
            end
            %end
        end
        % Levelbin_all is used for logging purpose
        Levelbin_all=cat(1,Levelbin_all,Levelbin_la);
        FPd_o(j)=FPdk;
        FNd_o(j)=FNdk;
        Accuracyd(j)=(setSize-FPdk-FNdk)/setSize;
    end
    % Compare the accuracies
    % Accuracy
    % Accuracyd
    
    % Calcualting the sum levelbin utilizing the last subset data
    SumLevelbin_la=SumLevelbin_la+Levelbin_la;
    % Final chart, the left figure indicates the acurracy for both non-level
    % and n-levels based IA, the right figure indicates the increasing of the
    % n-levels IA. The bottom figures indicate the FN, FP rates variation for
    % aboving two figures.
    
    % clf;
    % subplot(2,2,1);
    % set(gca, 'fontsize',14);
    % plot(1:j, Accuracy', 'g', 'linewidth', 2,'Linestyle','-');
    % hold on;
    % plot(1:j, Accuracyd', 'm', 'linewidth', 2,'Linestyle','--');
    %
    % % TITLE AND LEGEND
    % title(sprintf('Noise Data %02d',j))
    % legend('SVM Accuracy','levelSVM Accuracy')
    %
    % subplot(2,2,2);
    % plot(1:j, Accuracyd'-Accuracy', 'g', 'linewidth', 2,'Linestyle','-');
    % legend('Accuracy Increasing')
    % title(sprintf('Accuracy Increasing'))
    %
    % subplot(2,2,3);
    % % bar3(z,0.9);
    % % legend('FP','FN','FPd','FNd')
    % % title(sprintf('FN,FP'))
    % title(sprintf('FPo and FNo'))
    % bar(z(:,[1,2]),'stacked','BarWidth',1);
    % legend('FP','FN')
    %
    % subplot(2,2,4);
    % title(sprintf('FPdo and FNdo'))
    % bar(z(:,[3,4]),'stacked','BarWidth',1);
    % legend('FP','FN')
    
    % Save all work space to mat file
    % Build a name for the matfile
    % datetime=datestr(now);
    % datetime=strrep(datetime,':','_'); %Replace colon with underscore
    % datetime=strrep(datetime,'-','_');%Replace minus sign with underscore
    % datetime=strrep(datetime,' ','_');%Replace space with underscore
    % save(strcat('./FinalData/',getComputerName(),datetime,sprintf('User%02d', Illegitimate),'.mat'));
    %save(strcat('./FinalData/',sprintf('User%02d', Illegitimate),'.mat'));
    save(strcat('D:\MultiLevel\FinalData\',sprintf('User%02d', Illegitimate),'.mat'));
end

sprintf('Calculating the average accuracy and accuracy difference.')
clear
first=2;
last=19;
accuracy=zeros(last-first,101);
accuracyd=zeros(last-first,101);
diff=zeros(last-first,101);
index=1;
for Illegitimate=first:last
    %     load(strcat('C:\Users\yin2\Desktop\MultiLevel\HydraData_GPS\', sprintf('User%02dSVMMeasure.mat', Illegitimate)))
    %     load(strcat('C:\Users\yin2\Desktop\MultiLevel\HydraData_APP\', sprintf('User%02d.mat', Illegitimate)))
    %     load(strcat('C:\Users\yin2\Desktop\MultiLevel\HydraData_Battery\', sprintf('User%02d.mat', Illegitimate)))
    % load(strcat('C:/Users/yin2/Desktop/MultiLevel/FinalData/', sprintf('User%02d.mat', Illegitimate)))
    load(strcat('./FinalData/', sprintf('User%02d.mat', Illegitimate)))
    accuracy(index,:)=Accuracy;
    accuracyd(index,:)=Accuracyd;
    diff(index,:)=Accuracyd-Accuracy;
    index=index+1
end
accuracy_ave=mean(accuracy);
accuracyd_ave=mean(accuracyd);
diff_ave=mean(diff);

sprintf('Calculating the average level bin.')
AveLevelbin_la=SumLevelbin_la./50;
% save(strcat('C:/Users/yin2/Desktop/MultiLevel/FinalData/','BatteryAverage.mat'));
save(strcat('./FinalData/','BatteryAverage.mat'));


==> Fig3a.m <==
%% calculate accuracy difference 

accuracy_increase=zeros(4,101);
load('D:\MultiLevel\FinalData\GPSAverage.mat');
accuracy_increase(1,:)=diff_ave;
accuracy_svm(1,:)=accuracy_ave;
accuracy_multi(1,:)=accuracyd_ave;

load('D:\MultiLevel\FinalData\APPAverage.mat');
accuracy_increase(2,:)=diff_ave;
accuracy_svm(2,:)=accuracy_ave;
accuracy_multi(2,:)=accuracyd_ave;

load('D:\MultiLevel\FinalData\BatteryAverage.mat');
accuracy_increase(3,:)=diff_ave;
accuracy_svm(3,:)=accuracy_ave;
accuracy_multi(3,:)=accuracyd_ave;

load('D:\MultiLevel\FinalData\BlueToothAverage.mat');
accuracy_increase(4,:)=diff_ave;
accuracy_svm(4,:)=accuracy_ave;
accuracy_multi(4,:)=accuracyd_ave;

plot(accuracy_increase(1,:),'m-');
hold on
plot(accuracy_increase(2,:),'r-+','MarkerIndices',1:10:101);
hold on
plot(accuracy_increase(3,:),'b-o','MarkerIndices',1:10:101);
hold on
plot(accuracy_increase(4,:),'k-d','MarkerIndices',1:10:101);
hold off

set(gca, 'fontsize',14,'YTick',0:0.05:0.4, 'XTick',0:10:100,'XLim',[0 103],'YLim',[0 0.4]);
legend({'GPS','APP','Battery','Bluetooth'});
xlabel('Data sample size (%)');
ylabel('Accuracy increase (%)');


%% calculate accuracy for svm and multi-privilege control
acc_svm= mean(accuracy_svm,1);
acc_multi=mean(accuracy_multi,1);
plot(acc_svm(1,:),'m-');
hold on
plot(acc_multi(1,:),'b-o','MarkerIndices',1:10:101);
set(gca, 'fontsize',14,'YTick',0.7:0.05:1, 'XTick',0:10:100,'XLim',[0 103],'YLim',[0.7 1.01]);
legend({'SVM','Multi-privilege'});
xlabel('Data sample size (%)');
ylabel('Accuracy (%)');

==> Figure1.m <==
jj=1;
kk=1;
x=0:0.25:1;
for i=1:setSize
        if(strcmp(effectiveLabel(i),'fa10-01-01'))
          %plot(OOSPostProbs(i,2),0,'rd');  
          legitiamteArray(jj)=OOSPostProbs(i,2);
          jj=jj+1;
        else
          %plot(OOSPostProbs(i,2),0,'g+'); 
          illegitimateArray(kk)=OOSPostProbs(i,2);
          kk=kk+1;
        end    
end
y1=zeros(size(legitiamteArray));
y2=zeros(size(illegitimateArray));
% plot(legitiamteArray,y1,'rd');
% hold on
 plot(illegitimateArray,y2,'b+');
% hold off

% med=find(OOSPostProbs(:,2)==median(OOSPostProbs(:,2)));
% med=median(OOSPostProbs(:,2));
set(gca, 'fontsize',14,'YTick', [], 'XTick',x,'XLim',[0 1]);
% title(sprintf('Probability SVM'));
% legend({'Legitimate','Illegitimate'});
% legend('Legitimate');
legend('Illegitimate');
xlabel('Probability');

%text(med,0.2,sprintf('Median \n %d',med),'FontSize',14);

sIdx=shuffleIdx';
sIdx=[1;sIdx];
sIdx=sIdx(1:floor(k),:);
realsIdx=sIdx(indx,1);


for i=1:setSize
    labeltemp(i)=regexprep(effectiveLabel(i),'\w*-','');    
end

timeResult=cat(2,realsIdx,OOSPostProbs);
timeResult=cat(2,timeResult,cellfun(@str2double,labeltemp)');

TResult=sortrows(timeResult,3);



==> Figure1ab.m <==
%% Fig 1 (a)
jj=1;
kk=1;
x=0:0.25:1;
for i=1:setSize
        if(strcmp(effectiveLabel(i),'fa10-01-01'))
          %plot(OOSPostProbs(i,2),0,'rd');  
          legitiamteArray(jj)=OOSPostProbs(i,2);
          jj=jj+1;
        else
          %plot(OOSPostProbs(i,2),0,'g+'); 
          illegitimateArray(kk)=OOSPostProbs(i,2);
          kk=kk+1;
        end    
end
y1=zeros(size(legitiamteArray));
y2=zeros(size(illegitimateArray));
plot(legitiamteArray,y1,'rd');
% hold on
% plot(illegitimateArray,y2,'b+');
% hold off

% med=find(OOSPostProbs(:,2)==median(OOSPostProbs(:,2)));
% med=median(OOSPostProbs(:,2));
set(gca, 'fontsize',14,'YTick', [], 'XTick',x,'XLim',[0 1]);
% title(sprintf('Probability SVM'));
% legend({'Legitimate','Illegitimate'});
legend('Legitimate');
% legend('Illegitimate');
xlabel('Probability, p');

%text(med,0.2,sprintf('Median \n %d',med),'FontSize',14);

%% Fig 1 (b)
jj=1;
kk=1;
x=0:0.25:1;
for i=1:setSize
        if(strcmp(effectiveLabel(i),'fa10-01-01'))
          %plot(OOSPostProbs(i,2),0,'rd');  
          legitiamteArray(jj)=OOSPostProbs(i,2);
          jj=jj+1;
        else
          %plot(OOSPostProbs(i,2),0,'g+'); 
          illegitimateArray(kk)=OOSPostProbs(i,2);
          kk=kk+1;
        end    
end
y1=zeros(size(legitiamteArray));
y2=zeros(size(illegitimateArray));
% plot(legitiamteArray,y1,'rd');
% hold on
 plot(illegitimateArray,y2,'b+');
% hold off

% med=find(OOSPostProbs(:,2)==median(OOSPostProbs(:,2)));
% med=median(OOSPostProbs(:,2));
set(gca, 'fontsize',14,'YTick', [], 'XTick',x,'XLim',[0 1]);
% title(sprintf('Probability SVM'));
% legend({'Legitimate','Illegitimate'});
% legend('Legitimate');
legend('Illegitimate');
xlabel('Probability, p');

%text(med,0.2,sprintf('Median \n %d',med),'FontSize',14);


==> Figure3b.m <==
load('D:\MultiLevel\FinalData\GPSAverage.mat');
[highest_acc,index]=max(accuracy_ave(10:end));
ix = find(accuracyd_ave>=highest_acc,1);
time_delay_reduction_gps=(index-ix)*(size(CombinedData,1)-firstset)*0.01/60

load('D:\MultiLevel\FinalData\APP_11_19_2016\APPAverage.mat');
[highest_acc,index]=max(accuracy_ave(10:end));
ix = find(accuracyd_ave>=highest_acc,1);
time_delay_reduction_app=(index-ix)*(size(CombinedData,1)-firstset)*0.01/60

load('D:\MultiLevel\FinalData\BatteryAverage.mat');
[highest_acc,index]=max(accuracy_ave(10:end));
ix = find(accuracyd_ave>=highest_acc,1);
time_delay_reduction_battery=(index-ix)*(size(CombinedData,1)-firstset)*0.01/60

load('D:\MultiLevel\FinalData\BlueToothAverage.mat');
[highest_acc,index]=max(accuracy_ave(10:end));
ix = find(accuracyd_ave>=highest_acc,1);
time_delay_reduction_bluetooth=(index-ix)*(size(CombinedData,1)-firstset)*0.01/60

tr=zeros(1,4);
tr(1)=time_delay_reduction_gps;
tr(2)=time_delay_reduction_app;
tr(3)=time_delay_reduction_battery;
tr(4)=time_delay_reduction_bluetooth;

clf;
b1 = bar(tr,'m','EdgeColor',[1 1 1]);
axis([0 7 0 101]);
%set(l,'FontSize',14);
xlabel('Features','FontSize',14);
ylabel('Time window','FontSize',14);
set(gca,'fontsize', 14,'XTickLabel',{'GPS','APP','Battery','Bluetooth'},'XLim',[0 5],'YLim',[0 43]);

==> GaitScheme.m <==
clf;
stage1 = [89.54,80.54,47.98,81.96,80.52,50.25,77.70,74.37,82.31,63.20,85.30,70.01,84.30];
stage2 = [79.42,97.53,47.71,83.23,85.99,57.03,89.98,92.29,89.79,78.63,89.69,80.73,88.98];

stage=cat(1,stage2,stage1);
bar1=bar(stage','EdgeColor',[1 1 1]);
set(bar1(1),'FaceColor',[0 0.8 0.8]);
set(bar1(2),'FaceColor','m');

% b2 = bar(stage2,'FaceColor',[0 0.8 0.8],'EdgeColor',[1 1 1]);
% hold on
% b1 = bar(stage1,'m','EdgeColor',[1 1 1]);

% plot(1:j, accuracy_ave', 'g', 'linewidth', 2,'Linestyle','-');
% hold on;
% plot(1:j, accuracyd_ave', 'm', 'linewidth', 2,'Linestyle','--');
% % TITLE AND LEGEND
%   title(sprintf('23 Persons'))
l=legend('Gait-MPC','Gait-IA');
axis([0 14 0 101]);
%set(l,'FontSize',14);
xlabel('Participants','FontSize',14);
ylabel('Accuracy (%)','FontSize',14);
set(gca,'fontsize', 14);

==> Levelbin.m <==
%% average distribution for each level

clf;
b1 = bar([14.07 1.014  1 83.93],'EdgeColor',[1 1 1],'FaceColor','m');
axis([0 100 0 5]);
%set(l,'FontSize',14);
xlabel('Privilege levels','FontSize',14);
ylabel('Percentage','FontSize',14);
set(gca,'fontsize', 14,'XTickLabel',1:4,'XLim',[0 5],'YLim',[0 100]);

load('D:\MultiLevel\FinalData\Table1.mat')
CP_to_sum=sum(CP_to);
CN_to_sum=sum(CN_to);
observation_sum_l=CP_to_sum.*FNRd_to_ave;
observation_sum_a=CN_to_sum.*FPRd_to_ave;
first_levels=CP_to_sum-observation_sum_l;
last_levels=CN_to_sum-observation_sum_a;
binm_l=[1529 4 2 0;2131-1529 2 0 0;3038-2131 2 1 0;3605-3038 2 0 0;4506-3605 2 0 0;5109-4506 1 0 0;5831-5109 2 0 0];
binm_a=[1 1 0 339; 1 2 0 986-339; 1 2 0 1645-986; 0 3 0 2311-1645; 0 2 0 2988-2311; 0 3 0 3621-2988; 1 3 0 4312-3621];

%binm_l=binm_l./(sum(binm_l,2));
%binm_a=binm_a./(sum(binm_a,2));
binm_la=cat(2,binm_l,binm_a);
bar3(binm_la);
set(gca,'fontsize', 14,'XTickLabel',[1:4 4:1],'YTickLabel',10:10:70,'XLim',[0 9],'YLim',[0 8]);
% Create xlabel
xlabel('Level','FontWeight','bold','FontSize',14);
ylabel('Time window','FontWeight','bold','FontSize',14);
zlabel('Number of tests','FontWeight','bold','FontSize',14)

==> LevelbinRealTest.m <==

clf;

% load('D:\MultiLevel\FinalData\Table1.mat')
% CP_to_sum=sum(CP_to);
% CN_to_sum=sum(CN_to);
% observation_sum_l=CP_to_sum.*FNRd_to_ave;
% observation_sum_a=CN_to_sum.*FPRd_to_ave;
% first_levels=CP_to_sum-observation_sum_l;
% last_levels=CN_to_sum-observation_sum_a;
% binm_l=[1529 4 2 0;2131-1529 2 0 0;3038-2131 2 1 0;3605-3038 2 0 0;4506-3605 2 0 0;5109-4506 1 0 0;5831-5109 2 0 0];
% binm_a=[1 1 0 339; 1 2 0 986-339; 1 2 0 1645-986; 0 3 0 2311-1645; 0 2 0 2988-2311; 0 3 0 3621-2988; 1 3 0 4312-3621];

binm_l=[763 17 0; 1471 6 0; 893 2 0; 769 1 1; 2165 3 0; 1749 1 0; 1983 1 1; 459 0 0; 1498 4 1; 974 3 0];
binm_a=[0 1 897; 0 14 1274; 0 2 1787; 0 3 897; 0 3 1456; 0 13 1692; 0 0 469; 0 12 1897; 0 21 1345; 0 11 2579];


%binm_l=binm_l./(sum(binm_l,2));
%binm_a=binm_a./(sum(binm_a,2));
binm_la=cat(2,binm_l,binm_a);
bar3(binm_la);
set(gca,'fontsize', 14,'XTickLabel',['T'; 'O'; 'B'; 'B'; 'O'; 'T'],'YTickLabel',10:10:100,'XLim',[0 6.5],'YLim',[0 11]);
% Create xlabel
xlabel('Level','FontWeight','bold','FontSize',14);
ylabel('Time window','FontWeight','bold','FontSize',14);
zlabel('Number of tests','FontWeight','bold','FontSize',14)


%% average distribution for each level
a=binm_a+binm_l;
b=sum(a);
total=(b(1)+b(2)+b(3));
b1 = bar([b(1) b(2) b(3)]./total.*100,'EdgeColor',[1 1 1],'FaceColor','m');
axis([0 100 0 5]);
%set(l,'FontSize',14);
xlabel('Privilege levels','FontSize',14);
ylabel('Percentage','FontSize',14);
set(gca,'fontsize', 14,'XTickLabel',['Top'; 'Obs'; 'Bot'],'XLim',[0.5 3.5],'YLim',[0 55]);


==> MultisensorScheme.m <==
clf;
stage1 = [89.75,93.27,93.29,93.22,85.85,85.94,85.92,70.00,65.62,95.18,95.20,95.21,52.82];
stage2 = [92.44,98.73,97.99,98.99,92.69,98.98,96.28,99.98,87.69,96.59,99.98,99.98,70.59];

stage=cat(1,stage2,stage1);
bar1=bar(stage','EdgeColor',[1 1 1]);
set(bar1(1),'FaceColor',[0 0.8 0.8]);
set(bar1(2),'FaceColor','m');

% b2 = bar(stage2,'FaceColor',[0 0.8 0.8],'EdgeColor',[1 1 1]);
% hold on
% b1 = bar(stage1,'m','EdgeColor',[1 1 1]);

% plot(1:j, accuracy_ave', 'g', 'linewidth', 2,'Linestyle','-');
% hold on;
% plot(1:j, accuracyd_ave', 'm', 'linewidth', 2,'Linestyle','--');
% % TITLE AND LEGEND
%   title(sprintf('23 Persons'))
l=legend('Multi-sensor-MPC','Multi-sensor-IA');
axis([0 14 0 101]);
%set(l,'FontSize',14);
xlabel('Participants','FontSize',14);
ylabel('Accuracy (%)','FontSize',14);
set(gca,'fontsize', 14);

==> SVMMapToProbabilitySpace.m <==
j=1;
k=1;
x=0:0.25:1;
for i=1:setSize
        if(strcmp(effectiveLabel(i),'fa10-01-01'))
          %plot(OOSPostProbs(i,2),0,'rd');  
          legitiamteArray(j)=OOSPostProbs(i,2);
          j=j+1;
        else
          %plot(OOSPostProbs(i,2),0,'g+'); 
          illegitimateArray(k)=OOSPostProbs(i,2);
          k=k+1;
        end    
end
y1=zeros(size(legitiamteArray));
y2=zeros(size(illegitimateArray));
plot(legitiamteArray,y1,'rd');
hold on
plot(illegitimateArray,y2,'b+');
hold off

% med=find(OOSPostProbs(:,2)==median(OOSPostProbs(:,2)));
% med=median(OOSPostProbs(:,2));
set(gca, 'fontsize',14,'YTick', [], 'XTick',x);
%title(sprintf('Probability SVM'));
legend({'Legitimate','Illegitimate'});
xlabel('Probability');

%text(med,0.2,sprintf('Median \n %d',med),'FontSize',14);


==> ShiScheme.m <==
clf;
stage1 = [80.66,79.25,83.91,78.77,81.28,81.33,88.67,77.11,74.11,73.73,67.41,83.59,82.36];
stage2 = [87.31,84.99,87.29,89.38,89.98,87.92,89.98,94.97,92.93,85.99,88.98,84.58,89.99];

stage=cat(1,stage2,stage1);
bar1=bar(stage','EdgeColor',[1 1 1]);
set(bar1(1),'FaceColor',[0 0.8 0.8]);
set(bar1(2),'FaceColor','m');


% b2 = bar(stage2,'FaceColor',[0 0.8 0.8],'EdgeColor',[1 1 1]);
% hold on
% b1 = bar(stage1,'m','EdgeColor',[1 1 1]);

% plot(1:j, accuracy_ave', 'g', 'linewidth', 2,'Linestyle','-');
% hold on;
% plot(1:j, accuracyd_ave', 'm', 'linewidth', 2,'Linestyle','--');
% % TITLE AND LEGEND
%   title(sprintf('23 Persons'))
l=legend('Shi-MPC','Shi-IA');
axis([0 14 0 101]);
%set(l,'FontSize',14);
xlabel('Participants','FontSize',14);
ylabel('Accuracy (%)','FontSize',14);
set(gca,'fontsize', 14);

==> SilentSenseScheme.m <==
clf;
stage1 = [79.25,73.54,61.81,81.96,80.52,62.42,77.70,74.37,82.31,56.76,85.30,56.11,84.30];
stage2 = [98.97,94.53,89.46,94.53,99.76,75.31,83.33,79.89,94.58,59.84,86.73,78.62,80.61];

stage=cat(1,stage2,stage1);
bar1=bar(stage','EdgeColor',[1 1 1]);
set(bar1(1),'FaceColor',[0 0.8 0.8]);
set(bar1(2),'FaceColor','m');

% 
% b2 = bar(stage2,'FaceColor',[0 0.8 0.8],'EdgeColor',[1 1 1]);
% hold on
% b1 = bar(stage1,'m','EdgeColor',[1 1 1]);

% plot(1:j, accuracy_ave', 'g', 'linewidth', 2,'Linestyle','-');
% hold on;
% plot(1:j, accuracyd_ave', 'm', 'linewidth', 2,'Linestyle','--');
% % TITLE AND LEGEND
%   title(sprintf('23 Persons'))
l=legend('SilentSense-MPC','SilentSense-IA');
axis([0 14 0 101]);
%set(l,'FontSize',14);
xlabel('Participants','FontSize',14);
ylabel('Accuracy (%)','FontSize',14);
set(gca,'fontsize', 14);

==> TableEva.m <==
%% prepare data


cki=1;
CP_to=zeros(4,101);
CN_to=zeros(4,101);
FP_to=zeros(4,101);
FN_to=zeros(4,101);
FPd_to=zeros(4,101);
FNd_to=zeros(4,101);
TP_to=zeros(4,101);
TPd_to=zeros(4,101);
TN_to=zeros(4,101);
TNd_to=zeros(4,101);
ACC_to=zeros(4,101);
ACCd_to=zeros(4,101);
PREC_to=zeros(4,101);
PRECd_to=zeros(4,101);
TPR_to=zeros(4,101);
TPRd_to=zeros(4,101);
FPR_to=zeros(4,101);
FPRd_to=zeros(4,101);
FNR_to=zeros(4,101);
FNRd_to=zeros(4,101);
TNR_to=zeros(4,101);
TNRd_to=zeros(4,101);

%% estimate FP from results

for participants=[2,3,6,7,9]
    load(strcat('D:\MultiLevel\FinalData\APP_11_19_2016\', sprintf('User%02d.mat', participants)))
    % calculate the condition positive and condition negative
    jck=0;
    for ck=firstset:(size(CombinedData,1)-firstset)*0.01:size(CombinedData,1)
        jck=jck+1;
        gck=labelCopy(1:floor(ck),:);
        rng(1) % For reproducibility
        CombinedData_sub=CombinedData(1:floor(ck),:);
        label_sub=label(1:floor(ck),:);
        CVSVMModel = fitcsvm(CombinedData_sub,label_sub,'Holdout',0.2,'Standardize',true,...
            'ClassNames',{sprintf('fa10-01-%02d', Legitimate),sprintf('fa10-01-%02d', Illegitimate)});%need change if data is selected from different persons
        
        ScoreCVSVMModel = fitSVMPosterior(CVSVMModel);
        [~,OOSPostProbs] = kfoldPredict(ScoreCVSVMModel);
        indx = ~isnan(OOSPostProbs(:,2));
        eck=gck(indx,1);
        sS=size(eck,1);
        CP=0;
        CF=0;
        for ist=1:sS
            if(strcmp(effectiveLabel(ist),sprintf('fa10-01-%02d', Legitimate)))
                CP=CP+1;
            else
                CF=CF+1;
            end
        end
        CP_o(jck)=CP;
        CN_o(jck)=CF;
    end
    CP_to(1,:)=CP_to(1,:)+CP_o;
    CN_to(1,:)=CN_to(1,:)+CN_o;
    FP_to(1,:)=FP_to(1,:)+FP_o;
    FN_to(1,:)=FN_to(1,:)+FN_o;
    FPd_to(1,:)=FPd_to(1,:)+FPd_o; 
    FNd_to(1,:)=FNd_to(1,:)+FNd_o;
end
TP_to(1,:)=CP_to(1,:)-FN_to(1,:);
TPd_to(1,:)=CP_to(1,:)-FNd_to(1,:);
TN_to(1,:)=CN_to(1,:)-FP_to(1,:);
TNd_to(1,:)=CN_to(1,:)-FPd_to(1,:);

ACC_to(1,:)=(TP_to(1,:)+TN_to(1,:))./(CP_to(1,:)+(CN_to(1,:)))
ACCd_to(1,:)=(TPd_to(1,:)+TNd_to(1,:))./(CP_to(1,:)+(CN_to(1,:)))
PREC_to(1,:)=TP_to(1,:)./(TP_to(1,:)+FP_to(1,:))
PRECd_to(1,:)=TPd_to(1,:)./(TPd_to(1,:)+FPd_to(1,:))
TPR_to(1,:)=TP_to(1,:)./(TP_to(1,:)+FN_to(1,:))
TPRd_to(1,:)=TPd_to(1,:)./(TPd_to(1,:)+FNd_to(1,:))
TNR_to(1,:)=TN_to(1,:)./(FP_to(1,:)+TN_to(1,:))
TNRd_to(1,:)=TNd_to(1,:)./(FPd_to(1,:)+TNd_to(1,:))
FPR_to(1,:)=1-TNR_to(1,:)
FPRd_to(1,:)=1-TNRd_to(1,:)
FNR_to(1,:)=1-TPR_to(1,:)
FNRd_to(1,:)=1-TPRd_to(1,:)

% GPS
for participants=[2,3,6,7,9]
    load(strcat('D:\MultiLevel\FinalData\GPS_11_16_2016\', sprintf('User%02d.mat', participants)))
    % calculate the condition positive and condition negative
    jck=0;
    for ck=firstset:(size(CombinedData,1)-firstset)*0.01:size(CombinedData,1)
        jck=jck+1;
        gck=labelCopy(1:floor(ck),:);
        rng(1) % For reproducibility
        CombinedData_sub=CombinedData(1:floor(ck),:);
        label_sub=label(1:floor(ck),:);
        CVSVMModel = fitcsvm(CombinedData_sub,label_sub,'Holdout',0.2,'Standardize',true,...
            'ClassNames',{sprintf('fa10-01-%02d', Legitimate),sprintf('fa10-01-%02d', Illegitimate)});%need change if data is selected from different persons
        
        ScoreCVSVMModel = fitSVMPosterior(CVSVMModel);
        [~,OOSPostProbs] = kfoldPredict(ScoreCVSVMModel);
        indx = ~isnan(OOSPostProbs(:,2));
        eck=gck(indx,1);
        sS=size(eck,1);
        CP=0;
        CF=0;
        for ist=1:sS
            if(strcmp(effectiveLabel(ist),sprintf('fa10-01-%02d', Legitimate)))
                CP=CP+1;
            else
                CF=CF+1;
            end
        end
        CP_o(jck)=CP;
        CN_o(jck)=CF;
    end
    CP_to(2,:)=CP_to(2,:)+CP_o;
    CN_to(2,:)=CN_to(2,:)+CN_o;
    FP_to(2,:)=FP_to(2,:)+FP_o;
    FN_to(2,:)=FN_to(2,:)+FN_o;
    FPd_to(2,:)=FPd_to(2,:)+FPd_o; 
    FNd_to(2,:)=FNd_to(2,:)+FNd_o;
end
TP_to(2,:)=CP_to(2,:)-FN_to(2,:);
TPd_to(2,:)=CP_to(2,:)-FNd_to(2,:);
TN_to(2,:)=CN_to(2,:)-FP_to(2,:);
TNd_to(2,:)=CN_to(2,:)-FPd_to(2,:);

ACC_to(2,:)=(TP_to(2,:)+TN_to(2,:))./(CP_to(2,:)+(CN_to(2,:)))
ACCd_to(2,:)=(TPd_to(2,:)+TNd_to(2,:))./(CP_to(2,:)+(CN_to(2,:)))
PREC_to(2,:)=TP_to(2,:)./(TP_to(2,:)+FP_to(2,:))
PRECd_to(2,:)=TPd_to(2,:)./(TPd_to(2,:)+FPd_to(2,:))
TPR_to(2,:)=TP_to(2,:)./(TP_to(2,:)+FN_to(2,:))
TPRd_to(2,:)=TPd_to(2,:)./(TPd_to(2,:)+FNd_to(2,:))
TNR_to(2,:)=TN_to(2,:)./(FP_to(2,:)+TN_to(2,:))
TNRd_to(2,:)=TNd_to(2,:)./(FPd_to(2,:)+TNd_to(2,:))
FPR_to(2,:)=1-TNR_to(2,:)
FPRd_to(2,:)=1-TNRd_to(2,:)
FNR_to(2,:)=1-TPR_to(2,:)
FNRd_to(2,:)=1-TPRd_to(2,:)

% Bluetooth
for participants=[2,3,6,7,9]
    load(strcat('D:\MultiLevel\FinalData\BlueTooth_11_18_2016\', sprintf('User%02d.mat', participants)))
    % calculate the condition positive and condition negative
    jck=0;
    for ck=firstset:(size(CombinedData,1)-firstset)*0.01:size(CombinedData,1)
        jck=jck+1;
        gck=labelCopy(1:floor(ck),:);
        rng(1) % For reproducibility
        CombinedData_sub=CombinedData(1:floor(ck),:);
        label_sub=label(1:floor(ck),:);
        CVSVMModel = fitcsvm(CombinedData_sub,label_sub,'Holdout',0.2,'Standardize',true,...
            'ClassNames',{sprintf('fa10-01-%02d', Legitimate),sprintf('fa10-01-%02d', Illegitimate)});%need change if data is selected from different persons
        
        ScoreCVSVMModel = fitSVMPosterior(CVSVMModel);
        [~,OOSPostProbs] = kfoldPredict(ScoreCVSVMModel);
        indx = ~isnan(OOSPostProbs(:,2));
        eck=gck(indx,1);
        sS=size(eck,1);
        CP=0;
        CF=0;
        for ist=1:sS
            if(strcmp(effectiveLabel(ist),sprintf('fa10-01-%02d', Legitimate)))
                CP=CP+1;
            else
                CF=CF+1;
            end
        end
        CP_o(jck)=CP;
        CN_o(jck)=CF;
    end
    CP_to(3,:)=CP_to(3,:)+CP_o;
    CN_to(3,:)=CN_to(3,:)+CN_o;
    FP_to(3,:)=FP_to(3,:)+FP_o;
    FN_to(3,:)=FN_to(3,:)+FN_o;
    FPd_to(3,:)=FPd_to(3,:)+FPd_o; 
    FNd_to(3,:)=FNd_to(3,:)+FNd_o;
end
TP_to(3,:)=CP_to(3,:)-FN_to(3,:);
TPd_to(3,:)=CP_to(3,:)-FNd_to(3,:);
TN_to(3,:)=CN_to(3,:)-FP_to(3,:);
TNd_to(3,:)=CN_to(3,:)-FPd_to(3,:);

ACC_to(3,:)=(TP_to(3,:)+TN_to(3,:))./(CP_to(3,:)+(CN_to(3,:)))
ACCd_to(3,:)=(TPd_to(3,:)+TNd_to(3,:))./(CP_to(3,:)+(CN_to(3,:)))
PREC_to(3,:)=TP_to(3,:)./(TP_to(3,:)+FP_to(3,:))
PRECd_to(3,:)=TPd_to(3,:)./(TPd_to(3,:)+FPd_to(3,:))
TPR_to(3,:)=TP_to(3,:)./(TP_to(3,:)+FN_to(3,:))
TPRd_to(3,:)=TPd_to(3,:)./(TPd_to(3,:)+FNd_to(3,:))
TNR_to(3,:)=TN_to(3,:)./(FP_to(3,:)+TN_to(3,:))
TNRd_to(3,:)=TNd_to(3,:)./(FPd_to(3,:)+TNd_to(3,:))
FPR_to(3,:)=1-TNR_to(3,:)
FPRd_to(3,:)=1-TNRd_to(3,:)
FNR_to(3,:)=1-TPR_to(3,:)
FNRd_to(3,:)=1-TPRd_to(3,:)

% Battery
for participants=[2,3,6,7,9]
    load(strcat('D:\MultiLevel\FinalData\Battery_11_22_2016\', sprintf('User%02d.mat', participants)))
    % calculate the condition positive and condition negative
    jck=0;
    for ck=firstset:(size(CombinedData,1)-firstset)*0.01:size(CombinedData,1)
        jck=jck+1;
        gck=labelCopy(1:floor(ck),:);
        rng(1) % For reproducibility
        CombinedData_sub=CombinedData(1:floor(ck),:);
        label_sub=label(1:floor(ck),:);
        CVSVMModel = fitcsvm(CombinedData_sub,label_sub,'Holdout',0.2,'Standardize',true,...
            'ClassNames',{sprintf('fa10-01-%02d', Legitimate),sprintf('fa10-01-%02d', Illegitimate)});%need change if data is selected from different persons
        
        ScoreCVSVMModel = fitSVMPosterior(CVSVMModel);
        [~,OOSPostProbs] = kfoldPredict(ScoreCVSVMModel);
        indx = ~isnan(OOSPostProbs(:,2));
        eck=gck(indx,1);
        sS=size(eck,1);
        CP=0;
        CF=0;
        for ist=1:sS
            if(strcmp(effectiveLabel(ist),sprintf('fa10-01-%02d', Legitimate)))
                CP=CP+1;
            else
                CF=CF+1;
            end
        end
        CP_o(jck)=CP;
        CN_o(jck)=CF;
    end
    CP_to(4,:)=CP_to(4,:)+CP_o;
    CN_to(4,:)=CN_to(4,:)+CN_o;
    FP_to(4,:)=FP_to(4,:)+FP_o;
    FN_to(4,:)=FN_to(4,:)+FN_o;
    FPd_to(4,:)=FPd_to(4,:)+FPd_o; 
    FNd_to(4,:)=FNd_to(4,:)+FNd_o;
end
TP_to(4,:)=CP_to(4,:)-FN_to(4,:);
TPd_to(4,:)=CP_to(4,:)-FNd_to(4,:);
TN_to(4,:)=CN_to(4,:)-FP_to(4,:);
TNd_to(4,:)=CN_to(4,:)-FPd_to(4,:);

ACC_to(4,:)=(TP_to(4,:)+TN_to(4,:))./(CP_to(4,:)+(CN_to(4,:)))
ACCd_to(4,:)=(TPd_to(4,:)+TNd_to(4,:))./(CP_to(4,:)+(CN_to(4,:)))
PREC_to(4,:)=TP_to(4,:)./(TP_to(4,:)+FP_to(4,:))
PRECd_to(4,:)=TPd_to(4,:)./(TPd_to(4,:)+FPd_to(4,:))
TPR_to(4,:)=TP_to(4,:)./(TP_to(4,:)+FN_to(4,:))
TPRd_to(4,:)=TPd_to(4,:)./(TPd_to(4,:)+FNd_to(4,:))
TNR_to(4,:)=TN_to(4,:)./(FP_to(4,:)+TN_to(4,:))
TNRd_to(4,:)=TNd_to(4,:)./(FPd_to(4,:)+TNd_to(4,:))
FPR_to(4,:)=1-TNR_to(4,:)
FPRd_to(4,:)=1-TNRd_to(4,:)
FNR_to(4,:)=1-TPR_to(4,:)
FNRd_to(4,:)=1-TPRd_to(4,:)

ACC_to_ave=mean(ACC_to)
ACCd_to_ave=mean(ACCd_to)
PREC_to_ave=mean(PREC_to)
PRECd_to_ave=mean(PRECd_to)
TPR_to_ave=mean(TPR_to)
TPRd_to_ave=mean(TPRd_to)
TNR_to_ave=mean(TNR_to)
TNRd_to_ave=mean(TNRd_to)
FPR_to_ave=mean(FPR_to)
FPRd_to_ave=mean(FPRd_to)
FNR_to_ave=mean(FNR_to)
FNRd_to_ave=mean(FNRd_to)






==> TimeConsumptionAve.m <==
clf;

DataTime=[0.046 0.524 0.96 1.57 1.03;
    0.051 40.63 4.69 2.137 5.16;
    0.127 14.28 0.95 2.917 1.03;
    0.140 3.291 1.03 1.918 1.06];

x = 1:1:4;
y = [0.35 0.13 1.31 1.81]; 
err = [0.01 0.03 0.06 0.06];
errorbar(x,y,err)

hold on
x1 = 1:1:4;
y1 = [0.001 0.038 0.194 0.132]; 
err1 = [0.01 0.03 0.06 0.06];
errorbar(x1,y1,err1,'-.r*')

x1 = 1:1:4;
y1 = [0.032 0.097 1.221 1.389]; 
err1 = [0.01 0.03 0.06 0.06];
errorbar(x1,y1,err1,'--bo')

x1 = 1:1:4;
y1 = [0.19 0.23 1.74 1.99]; 
err1 = [0.01 0.03 0.06 0.06];
errorbar(x1,y1,err1,':ks')


    
legend('Shi-PMap','Multi-Sensor-PMap','Gait-PMap','SilentSense-PMap')
xlabel('Group size (Samples)','FontSize',14);
xticks(1:1:4)
ylabel('Percentage (%)','FontSize',14);
set(gca,'fontsize', 14,'XTickLabel',{5000, 2500, 1250, 625},'XLim',[0.9 4.1],'YLim',[0 2]);

==> TimeConsumptionStages.m <==
clf;

x = 1:1:4;
y = [0.033 0.001 0.003 0.009]; 
err = [0.003 0.003 0.003 0.003];
errorbar(x,y,err)

hold on
x1 = 1:1:4;
y1 = [0.043 0.003 0.001 0.04]; 

errorbar(x1,y1,err,'-.r*')

x1 = 1:1:4;
y1 = [0.103 0.001 0.003 0.020]; 

errorbar(x1,y1,err,'--bo')

x1 = 1:1:4;
y1 = [0.118 0.002 0.003 0.017]; 

errorbar(x1,y1,err,':ks')


    
legend('Shi-PMap','Multi-Sensor-PMap','Gait-PMap','SilentSense-PMap')
xlabel('Stages','FontSize',14);
xticks(1:1:4)
ylabel('Time (sec)','FontSize',14);
set(gca,'fontsize', 14,'XTickLabel',{'Data Trans.', 'Init. Mapping', 'P. Mov.', 'D. Exp.'},'XLim',[0.9 4.1],'YLim',[0 0.13]);

==> TimeReductionPeople.m <==
%% load results
tdr_index=1;
for participants=2:19    
    load(strcat('D:\MultiLevel\FinalData\GPS_11_16_2016\', sprintf('User%02d.mat', participants)))
    [highest_acc,index]=max(Accuracy(10:end));
    ix = find(Accuracyd>=highest_acc,1);
    TDR(1,tdr_index)=(index-ix)*(size(CombinedData,1)-firstset)*0.01/60;
    tdr_index=tdr_index+1;
end

tdr_index=1;
for participants=2:19    
    load(strcat('D:\MultiLevel\FinalData\APP_11_19_2016\', sprintf('User%02d.mat', participants)))
    [highest_acc,index]=max(Accuracy(10:end));
    ix = find(Accuracyd>=highest_acc,1);
    TDR(2,tdr_index)=(index-ix)*(size(CombinedData,1)-firstset)*0.01/60;
    tdr_index=tdr_index+1;
end

tdr_index=1;
for participants=2:19    
    load(strcat('D:\MultiLevel\FinalData\Battery_11_22_2016\', sprintf('User%02d.mat', participants)))
    [highest_acc,index]=max(Accuracy(10:end));
    ix = find(Accuracyd>=highest_acc,1);
    TDR(3,tdr_index)=(index-ix)*(size(CombinedData,1)-firstset)*0.01/60;
    tdr_index=tdr_index+1;
end

tdr_index=1;
for participants=2:19    
    load(strcat('D:\MultiLevel\FinalData\BlueTooth_11_18_2016\', sprintf('User%02d.mat', participants)))
    [highest_acc,index]=max(Accuracy(10:end));
    ix = find(Accuracyd>=highest_acc,1);
    TDR(4,tdr_index)=(index-ix)*(size(CombinedData,1)-firstset)*0.01/60;
    tdr_index=tdr_index+1;
end

%% draw graph

clf;
b1 = bar(TDR,'EdgeColor',[1 1 1]);
axis([0 20 0 700]);
%set(l,'FontSize',14);
xlabel('Participants','FontSize',14);
ylabel('Time window','FontSize',14);
set(gca,'fontsize', 14,'XTickLabel',{'GPS','app','battery','bluetooth'},'XLim',[0 5],'YLim',[0 500]);
